A benchmark for C program verification

We present twenty-five C programs, as a benchmark for C program verification using formal methods. This benchmark can be used for system demonstration, for comparison of verification effort between systems, and as a friendly competition. For this last purpose, we give a scoring formula that allows a verification system to score up to a hundred points.

==> cat1.c <==
#include <stdio.h>

int
main()
{
  int c;

  while ((c = getchar()) != EOF)
    putchar(c);
  return 0;
}


==> fac1.c <==
int
main()
{
  int n = 5, i, f;

  f = 1;
  for (i = 1; i <= n; i++)
    f = f*i;
  return f;
}


==> fac2.c <==
int
main()
{
  int s, r, n = 5, u, v;

  for (u = r = 1; v = u, r < n; r++)
    for (s = 1; u += v, s++ < r; )
      ;
  return u;
}


==> fac3.c <==
int
fac(int n)
{
  int f = 1;

  while (n)
    f *= n--;
  return f;
}

int
main()
{
  return fac(5);
}


==> fac4.c <==
int
fac(int n)
{
  return n == 0 ? 1 : n*fac(n - 1);
}

int
main()
{
  return fac(5);
}


==> malloc1.c <==
#define HEAPSIZE 1000

unsigned char heap[HEAPSIZE];
unsigned char *limit = heap;

unsigned char *
malloc(int n)
{
  unsigned char *ptr;

  if (n <= 0 || n > heap + HEAPSIZE - limit)
    return 0;
  ptr = limit;
  limit += n;
  return ptr;
}

int
main()
{
  return 0;
}


==> malloc2.c <==
#include <stdio.h>

typedef struct { char contents[42]; } T;


#define HEAPSIZE 1000

union cell { T allocated; union cell *next_free; } heap[HEAPSIZE];
union cell *limit = heap, *first_free = 0;

T *
T_alloc()
{
  union cell *ptr = first_free;

  if (ptr)
    first_free = first_free->next_free;
  else {
    if (limit >= heap + HEAPSIZE)
      return 0;
    ptr = limit++;
  }
  return &(ptr->allocated);
}

void
T_free(T *T_ptr)
{
  union cell *ptr = (union cell *) T_ptr;

  ptr->next_free = first_free;
  first_free = ptr;
}


void
vstrcpy(char *dest, char *src)
{
  while (*src)
    *dest++ = *src++;
}

int
main()
{
  T *p;
  p = T_alloc();
  vstrcpy(p->contents, "foo");
  printf("%s\n", p->contents);
  T_free(p);
  return 0;
}


==> malloc3.c <==
#include <stdio.h>

typedef struct { char contents[42]; } T;


#define HEAPSIZE 1000

union cell { T allocated; union cell *next_free; } heap[HEAPSIZE];
union cell *limit = heap, *first_free = 0;

union cell *
T_alloc()
{
  union cell *ptr = first_free;

  if (ptr)
    first_free = first_free->next_free;
  else {
    if (limit >= heap + HEAPSIZE)
      return 0;
    ptr = limit++;
  }
  return ptr;
}

void
T_free(union cell *ptr)
{
  ptr->next_free = first_free;
  first_free = ptr;
}


void
vstrcpy(char *dest, char *src)
{
  while (*src)
    *dest++ = *src++;
}

int
main()
{
  union cell *p;
  p = T_alloc();
  vstrcpy(p->allocated.contents, "foo");
  printf("%s\n", p->allocated.contents);
  T_free(p);
  return 0;
}


==> malloc4.c <==
#if __STDC_VERSION__ < 201100
typedef long double max_align_t;
#define _Alignof(x) (__alignof__(x))
#endif


#include <stddef.h>

#define HEAPSIZE 1000
union {
  unsigned char bytes[HEAPSIZE];
  max_align_t align;
} heap;

struct malloc_chunk {
  size_t mchunk_prev_size;
  size_t mchunk_size;
  struct malloc_chunk *fd;
  struct malloc_chunk *bk;
  struct malloc_chunk *fd_nextsize;
  struct malloc_chunk *bk_nextsize;
};

typedef struct malloc_chunk *mchunkptr;
typedef struct malloc_chunk *mbinptr;

mchunkptr av_top;
struct malloc_chunk av_bin;

#define chunk2mem(p) ((void*) ((char*) (p) + 2*SIZE_SZ))
#define mem2chunk(mem) ((mchunkptr) ((char*) (mem) - 2*SIZE_SZ))

#define SIZE_SZ (sizeof(size_t))
#define MALLOC_ALIGNMENT (2*SIZE_SZ < _Alignof(max_align_t) \
  ? _Alignof(long double) : 2*SIZE_SZ)
#define MALLOC_ALIGN_MASK (MALLOC_ALIGNMENT - 1)

#define MIN_CHUNK_SIZE (sizeof(struct malloc_chunk))
#define MINSIZE (unsigned long) \
  (((MIN_CHUNK_SIZE + MALLOC_ALIGN_MASK) & ~MALLOC_ALIGN_MASK))

#define PREV_INUSE 0x1
#define SIZE_BITS (PREV_INUSE)

#define chunksize(p) (chunksize_nomask(p) & ~(SIZE_BITS))
#define prev_inuse(p) ((p)->mchunk_size & PREV_INUSE)
#define chunksize_nomask(p) ((p)->mchunk_size)
#define prev_size(p) ((p)->mchunk_prev_size)
#define chunk_at_offset(p, s) ((mchunkptr) (((char *) (p)) + (s)))

#define set_head(p, s) ((p)->mchunk_size = (s))
#define set_foot(p, s) \
  (((mchunkptr) ((char *) (p) + (s)))->mchunk_prev_size = (s))

#define inuse_bit_at_offset(p, s) \
  (((mchunkptr) (((char *) (p)) + (s)))->mchunk_size & PREV_INUSE)
#define set_inuse_bit_at_offset(p, s) \
  (((mchunkptr) (((char *) (p)) + (s)))->mchunk_size |= PREV_INUSE)
#define clear_inuse_bit_at_offset(p, s) \
  (((mchunkptr) (((char *) (p)) + (s)))->mchunk_size &= ~PREV_INUSE)

#define unlink(P, BK, FD) \
  { FD = P->fd; BK = P->bk; FD->bk = BK; BK->fd = FD; }

static void
free_unsorted_chunk(mchunkptr p, size_t size)
{
  mchunkptr fwd, bck;

  set_head(p, size | PREV_INUSE);
  set_foot(p, size);
  bck = &av_bin;
  fwd = bck->fd;
  if (fwd != bck) {
    size |= PREV_INUSE;
    while ((unsigned long) size < chunksize_nomask(fwd))
      fwd = fwd->fd_nextsize;
    if ((unsigned long) size ==
        (unsigned long) chunksize_nomask(fwd))
    {
      p->fd_nextsize = p->bk_nextsize = NULL;
      fwd = fwd->fd;
    } else {
      p->fd_nextsize = fwd;
      p->bk_nextsize = fwd->bk_nextsize;
      fwd->bk_nextsize = p;
      p->bk_nextsize->fd_nextsize = p;
    }
    bck = fwd->bk;
  } else
    p->fd_nextsize = p->bk_nextsize = p;
  p->bk = bck;
  p->fd = fwd;
  fwd->bk = p;
  bck->fd = p;
}

static void
malloc_init_state()
{
  size_t size;

  av_bin.fd = av_bin.bk = &av_bin;
  size = (HEAPSIZE - MIN_CHUNK_SIZE + 2*SIZE_SZ) & ~MALLOC_ALIGN_MASK;
  size -= MALLOC_ALIGNMENT;
  av_top = (mchunkptr) (heap.bytes + MALLOC_ALIGNMENT - 2*SIZE_SZ);
  set_inuse_bit_at_offset(av_top, size);
  free_unsorted_chunk(av_top, size);
}

void *
malloc(size_t bytes)
{
  size_t nb, size;
  mbinptr bin;
  mchunkptr victim, remainder, fwd, bck;
  unsigned long remainder_size;

  nb = bytes + SIZE_SZ + MALLOC_ALIGN_MASK;
  nb = nb < MINSIZE ? MINSIZE : nb & ~MALLOC_ALIGN_MASK;
  if (!(bin = &av_bin))
    malloc_init_state();
  if ((victim = bin->fd) != bin
      && (unsigned long) chunksize_nomask(victim)
         >= (unsigned long) (nb)) {
    victim = victim->bk_nextsize;
    while (((unsigned long) (chunksize(victim))
           < (unsigned long) (nb)))
      victim = victim->bk_nextsize;
    if (victim != bin->bk
        && chunksize_nomask(victim) == chunksize_nomask(victim->fd))
      victim = victim->fd;
    size = chunksize(victim);
    remainder_size = size - nb;
    unlink(victim, bck, fwd);
    if (remainder_size < MINSIZE)
      set_inuse_bit_at_offset(victim, size);
    else {
      remainder = chunk_at_offset(victim, nb);
      set_head(victim, nb | PREV_INUSE);
      free_unsorted_chunk(remainder, remainder_size);
    }
    return chunk2mem(victim);
  }
  victim = av_top;
  size = chunksize(victim);
  if ((unsigned long) (size) >= (unsigned long) (nb + MINSIZE)) {
    remainder_size = size - nb;
    remainder = chunk_at_offset(victim, nb);
    av_top = remainder;
    set_head(victim, nb | PREV_INUSE);
    set_head(remainder, remainder_size | PREV_INUSE);
    return chunk2mem(victim);
  }
  return 0;
}

void
free(void *mem)
{
  mchunkptr p, nextchunk, bck, fwd;
  size_t size, nextsize, prevsize;

  p = mem2chunk(mem);
  size = chunksize(p);
  nextchunk = chunk_at_offset(p, size);
  nextsize = chunksize(nextchunk);
  if (!prev_inuse(p)) {
    prevsize = prev_size(p);
    size += prevsize;
    p = chunk_at_offset(p, -((long) prevsize));
    unlink(p, bck, fwd);
  }
  if (nextchunk != av_top) {
    if (!inuse_bit_at_offset(nextchunk, nextsize)) {
      unlink(nextchunk, bck, fwd);
      size += nextsize;
    } else
      clear_inuse_bit_at_offset(nextchunk, 0);
    free_unsorted_chunk(p, size);
  } else {
    size += nextsize;
    set_head(p, size | PREV_INUSE);
    av_top = p;
  }
}


int
main()
{
  return 0;
}


==> qsort1.c <==
#include <stdio.h>

#define N 666666
double a[N];

void
quicksort(int m, int n)
{
  int i, j;
  double pivot, tmp;

  if (m < n) {
    pivot = a[n];
    i = m; j = n;
    while (i <= j) {
      while (a[i] < pivot) i++;
      while (a[j] > pivot) j--;
      if (i <= j) {
        tmp = a[i]; a[i] = a[j]; a[j] = tmp;
        i++; j--;
      }
    }
    quicksort(m, j);
    quicksort(i, n);
  }
}

int
main()
{
  int i;

  for (i = 0; i < N; i++)
    a[i] = i;
  quicksort(0, N - 1);
  for (i = 0; i < N; i++)
    printf("%f\n", a[i]);
  return 0;
}


==> qsort2.c <==
int
random(int i, int j)
{
  return i + ((j - i) >> 1);
}

void
exchange(double *_x, double *_y)
{
  double z;

  z = *_x;
  *_x = *_y;
  *_y = z;
}

void
partition(double *a, int m, int n, int *_i, int *_j)
{
  double x;
  int f, i, j;

  f = random(m, n);
  x = a[f];
  i = m;
  j = n;
up:
  for (i = i; i <= n; i++)
    if (x < a[i])
      goto down;
  i = n;
down:
  for (j = j; j >= m; j--)
    if (a[j] < x)
      goto change;
  j = m;
change:
  if (i < j) {
    exchange(&a[i], &a[j]);
    i = i + 1;
    j = j - 1;
    goto up;
  } else
  if (i < f) {
    exchange(&a[i], &a[f]);
    i = i + 1;
  } else
  if (f < j) {
    exchange(&a[f], &a[j]);
    j = j - 1;
  }
  *_i = i;
  *_j = j;
}

void
quicksort(double *a, int m, int n)
{
  int i, j;

  if (m < n) {
    partition(a, m, n, &i, &j);
    quicksort(a, m, j);
    quicksort(a, i, n);
  }
}

int
main()
{
  return 0;
}


==> qsort3.c <==
#define SWAP(a, b) do { tmp = *a; *a = *b; *b = tmp; } while(0)

void
quicksort(double *base_ptr, int total_elems)
{
  double tmp, *lo, *hi, *left_ptr, *right_ptr, *mid;

  if (total_elems == 0)
    return;
  lo = base_ptr;
  hi = lo + total_elems - 1;
  while (lo < hi) {
    mid = lo + ((hi - lo) >> 1);
    if (*mid < *lo)
      SWAP(mid, lo);
    if (*hi < *mid) {
      SWAP(mid, hi);
      if (*mid < *lo)
        SWAP(mid, lo);
    }
    left_ptr = lo + 1;
    right_ptr = hi - 1;
    do {
      while (*left_ptr < *mid)
        left_ptr++;
      while (*mid < *right_ptr)
        right_ptr--;
      if (left_ptr < right_ptr) {
        SWAP(left_ptr, right_ptr);
        if (mid == left_ptr)
          mid = right_ptr;
        else if (mid == right_ptr)
          mid = left_ptr;
        left_ptr++;
        right_ptr--;
      } else if (left_ptr == right_ptr) {
        left_ptr++;
        right_ptr--;
        break;
      }
    } while (left_ptr <= right_ptr);
    if (right_ptr - lo > hi - left_ptr) {
      quicksort(left_ptr, hi - left_ptr + 1);
      hi = right_ptr;
    } else {
      quicksort(lo, right_ptr - lo + 1);
      lo = left_ptr;
    }
  }
}

int
main()
{
  return 0;
}


==> qsort4.c <==
#include <string.h>

#define a(i) (((unsigned char *) base) + i*size)

void
qsort(void *base, size_t nmemb, size_t size,
  int (*compar)(const void *, const void *))
{
  int m, n, i, j;
  unsigned char pivot[size], tmp[size];

  m = 0;
  n = nmemb - 1;
  if (m < n) {
    memcpy(pivot, a(n), size);
    i = m; j = n;
    while (i <= j) {
      while ((*compar)(a(i), pivot) < 0) i++;
      while ((*compar)(a(j), pivot) > 0) j--;
      if (i <= j) {
        memcpy(tmp, a(i), size);
        memcpy(a(i), a(j), size);
        memcpy(a(j), tmp, size);
        i++; j--;
      }
    }
    qsort(a(m), j - m + 1, size, compar);
    qsort(a(i), n - i + 1, size, compar);
  }
}

#include <stdio.h>

#define N 666666
double a[N];

int
compar_double(const void *p, const void *q)
{
  double x = *((double *) p), y = *((double *) q);
  return x < y ? -1 : x == y ? 0 : 1;
}

int
main()
{
  int i;

  for (i = 0; i < N; i++)
    a[i] = i;
  qsort((void *) a, N, sizeof(double), &compar_double);
  for (i = 0; i < N; i++)
    printf("%f\n", a[i]);
  return 0;
}


==> sqrt1.c <==
float
sqrt_newton(float x)
{
  float y, z;

  if (x <= 0)
    return 0;
  y = x >= 1 ? x : 1;
  do {
    z = y;
    y = (z + x/z)/2;
  } while (y < z);
  return y;
}

#include <stdio.h>
#include <math.h>
#include <float.h>

int
main()
{
  double x, s0;
  float s1;

  printf("%18.10f\n", FLT_EPSILON);
  for (x = 0.01; x < 100; x += 0.01) {
    s0 = sqrt(x);
    s1 = sqrt_newton(x);
    if (s0 != s1)
      printf("%5.2f %12.10Lf\n%18.10Lf\n%18.10f\n",
        x, (long double) s0, (long double) s1, s0 - s1);
  }
  return 0;
}


==> sqrt2.c <==
#define BITS(x) (*((unsigned *) &x))
#define FLOAT(x) (*((float *) &x))

float
sqrt_approx(float x)
{
  float one = 1;
  unsigned i;

  i = (BITS(x) >> 1) + BITS(one) - (BITS(one) >> 1);
  return FLOAT(i);
}

#include <stdio.h>
#include <math.h>

int
main()
{
  float x, y, z;

  for (x = 1.0; x <= 100.0; x += 1.0) {
    y = sqrt(x);
    z = sqrt_approx(x);
    printf("sqrt(%f) = %f = %f - %f (%f%%)\n", x, y, z, z - y, 100*(z - y)/y);
  }
  return 0;
}


==> sqrt3.c <==
float
sqrt_approx(float x)
{
  union { float x; unsigned i; } u;

  u.x = x;
  u.i = (u.i >> 1) + 0x1fc00000;
  return u.x;
}

#include <stdio.h>
#include <math.h>

int
main()
{
  float x, y, z;

  for (x = 1.0; x <= 100.0; x += 1.0) {
    y = sqrt(x);
    z = sqrt_approx(x);
    printf("sqrt(%f) = %f = %f - %f (%f%%)\n", x, y, z, z - y, 100*(z - y)/y);
  }
  return 0;
}


==> sqrt4.c <==
typedef float SFtype;

#define FRACBITS                24
#define EXPBITS                 8
#define EXPBIAS                 127
#define EXPMAX                  255

#define W_TYPE                  unsigned long
#define I_TYPE                  long
#define W_TYPE_SIZE             32

#define CLS_NORMAL              0
#define CLS_ZERO                1
#define CLS_INF                 2
#define CLS_NAN                 3

union UNION
{
  SFtype flt;
  struct STRUCT_LAYOUT
  {
    unsigned frac:FRACBITS - 1;
    unsigned exp:EXPBITS;
    unsigned sign:1;
  } bits;
};

SFtype
__sqrtsf2(SFtype a)
{
  SFtype r;
  union UNION RAW_flo;
  I_TYPE shift;
  I_TYPE A_c;
  I_TYPE A_s;
  I_TYPE A_e;
  W_TYPE A_f;
  I_TYPE R_c;
  I_TYPE R_s;
  I_TYPE R_e;
  W_TYPE R_f;
  W_TYPE S_f;
  W_TYPE T_f;
  W_TYPE q;

  RAW_flo.flt = a;
  A_s = RAW_flo.bits.sign;
  A_e = RAW_flo.bits.exp;
  A_f = RAW_flo.bits.frac;
  switch (A_e) {
  default:
    A_c = CLS_NORMAL;
    A_f |= ((W_TYPE) 1 << (FRACBITS - 1));
    A_f <<= 3;
    A_e -= EXPBIAS;
    break;
  case 0:
    if (A_f == 0)
      A_c = CLS_ZERO;
    else {
      shift = __builtin_clzl(A_f);
      shift -= (W_TYPE_SIZE - FRACBITS);
      A_c = CLS_NORMAL;
      A_f <<= (shift + 3);
      A_e -= (EXPBIAS - 1 + shift);
    }
    break;
  case EXPMAX:
    if (A_f == 0)
      A_c = CLS_INF;
    else
      A_c = CLS_NAN;
    break;
  }
  switch (A_c) {
  case CLS_NAN:
    R_c = CLS_NAN;
    R_s = A_s;
    R_f = A_f;
    break;
  case CLS_INF:
    if (A_s) {
      R_c = CLS_NAN;
      R_s = 1;
      R_f = ((W_TYPE) 1 << (FRACBITS - 2));
    } else {
      R_c = CLS_INF;
      R_s = 0;
    }
    break;
  case CLS_ZERO:
    R_c = CLS_ZERO;
    R_s = A_s;
    break;
  case CLS_NORMAL:
    if (A_s) {
      R_c = CLS_NAN;
      R_s = 1;
      R_f = ((W_TYPE) 1 << (FRACBITS - 2));
      break;
    }

    R_c = CLS_NORMAL;
    R_s = 0;
    R_e = A_e >> 1;
    if (A_e & 1)
      A_f += A_f;
    S_f = 0;
    R_f = 0;
    q = ((W_TYPE) 1 << (3 + FRACBITS)) >> 1;
    while (q != ((W_TYPE) 1 << 2)) {
      T_f = S_f + q;
      if (T_f <= A_f) {
        S_f = T_f + q;
        A_f -= T_f;
        R_f += q;
      }
      A_f += A_f;
      q >>= 1;
    }
    if (A_f) {
      if (S_f < A_f)
        R_f |= ((W_TYPE) 1 << 2);
      R_f |= ((W_TYPE) 1 << 0);
    }

  }
  switch (R_c) {
  case CLS_NORMAL:
    R_e += EXPBIAS;
    if (R_e > 0) {
      if (R_f & 7) {
        if ((R_f & 15) != ((W_TYPE) 1 << 2))
          R_f += ((W_TYPE) 1 << 2);
      }
      if (R_f & ((W_TYPE) 1 << (3 + FRACBITS))) {
        R_f &= ~((W_TYPE) 1 << (3 + FRACBITS));
        R_e++;
      }
      R_f >>= 3;
      if (R_e >= EXPMAX) {
        R_c = CLS_INF;
        R_e = EXPMAX;
        R_f = 0;
      }
    } else {
      R_e = -R_e + 1;
      if (R_e <= (3 + FRACBITS)) {
        R_f = (R_f >> R_e);
        if (R_f & 7) {
          if ((R_f & 15) != ((W_TYPE) 1 << 2))
            R_f += ((W_TYPE) 1 << 2);
        }
        if (R_f & (((W_TYPE) 1 << (3 + FRACBITS)) >> 1)) {
          R_e = 1;
          R_f = 0;
        } else {
          R_e = 0;
          R_f >>= 3;
        }
      } else {
        R_e = 0;
        if (R_f != 0) {
          R_f = 1;
          if ((R_f & 7) && ((R_f & 15) != ((W_TYPE) 1 << 2)))
            R_f += ((W_TYPE) 1 << 2);
          R_f >>= 3;
        }
      }
    }
    break;
  case CLS_ZERO:
    R_e = 0;
    R_f = 0;
    break;
  case CLS_INF:
    R_e = EXPMAX;
    R_f = 0;
    break;
  case CLS_NAN:
    R_e = EXPMAX;
    R_f |= ((W_TYPE) 1 << (FRACBITS - 2));
    break;
  }
  RAW_flo.bits.frac = R_f;
  RAW_flo.bits.exp = R_e;
  RAW_flo.bits.sign = R_s;
  r = RAW_flo.flt;
  return r;
}

#include <stdio.h>
#include <string.h>
#include <math.h>

int
main()
{
  int i;
  unsigned long l;
  float f, r0, r1;

  i = 1;
  for (l = 0; i || l; l++) {
    i = 0;
    *((unsigned long *) &f) = l;
    if (!(l % 1000000))
      fprintf(stderr, "%10lu\n", l);
    r0 = sqrt(f);
    r1 = __sqrtsf2(f);
    if (memcmp(&r0, &r1, sizeof(r0))) {
      printf("%f %f %f %08x %08x %08x \n", f, r0, r1,
        *((unsigned *) &f), *((unsigned *) &r0), *((unsigned *) &r1));
      fflush(stdout);
    }
  }
  return 0;
}


==> sqrtsf2.c <==
/* Software floating-point emulation.
   Return sqrt(a)
   Copyright (C) 1997-2017 Free Software Foundation, Inc.
   This file is part of the GNU C Library.
   Contributed by Richard Henderson (rth@cygnus.com) and
                  Jakub Jelinek (jj@ultra.linux.cz).

   The GNU C Library is free software; you can redistribute it and/or
   modify it under the terms of the GNU Lesser General Public
   License as published by the Free Software Foundation; either
   version 2.1 of the License, or (at your option) any later version.

   In addition to the permissions in the GNU Lesser General Public
   License, the Free Software Foundation gives you unlimited
   permission to link the compiled version of this file into
   combinations with other programs, and to distribute those
   combinations without any restriction coming from the use of this
   file.  (The Lesser General Public License restrictions do apply in
   other respects; for example, they cover modification of the file,
   and distribution when not linked into a combine executable.)

   The GNU C Library is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
   Lesser General Public License for more details.

   You should have received a copy of the GNU Lesser General Public
   License along with the GNU C Library; if not, see
   <http://www.gnu.org/licenses/>.  */

#include "soft-fp.h"
#include "single.h"

SFtype
__sqrtsf2 (SFtype a)
{
  FP_DECL_EX;
  FP_DECL_S (A);
  FP_DECL_S (R);
  SFtype r;

  FP_INIT_ROUNDMODE;
  FP_UNPACK_S (A, a);
  FP_SQRT_S (R, A);
  FP_PACK_S (r, R);
  FP_HANDLE_EXCEPTIONS;

  return r;
}

